Particle acceleration, escape and non-thermal emission from core-collapse supernovae inside non-identical wind-blown bubbles

In the core-collapse scenario, the supernova remnants evolve inside the complex wind-blown bubbles, structured by massive progenitors during their lifetime. Therefore, particle acceleration and the emissions from these SNRs can carry the fingerprints of the evolutionary sequences of the progenitor stars. We time-dependently investigate the impact of the ambient environment of core-collapse SNRs on particle spectra and the emissions. We use the RATPaC code to model the particle acceleration at the SNRs with progenitors having ZAMS masses of 20 Msol and 60 Msol. We have constructed the pre-supernova circumstellar medium by solving the hydrodynamic equations for the lifetime of the progenitor stars. Then, the transport equation for cosmic rays, and magnetic turbulence in test-particle approximation along with the induction equation for the evolution of large-scale magnetic field have been solved simultaneously with the hydrodynamic equations for the expansion of SNRs inside the pre-supernova CSM. The structure of the wind bubbles along with the magnetic field and the scattering turbulence regulate the spectra of accelerated particles for both SNRs. For the 60 Msol progenitor the spectral index reaches 2.4 even below 10 GeV during the propagation of the SNR shock inside the hot shocked wind. In contrast, we have not observed persistent soft spectra at earlier evolutionary stages of the SNR with 20 Msol progenitor, for which the spectral index becomes 2.2 only for a brief period. Later, the spectra become soft above ~10 GeV for both SNRs, as weak driving of turbulence permits the escape of high-energy particles from the remnants. The emission morphology of the SNRs strongly depends on the type of progenitors. For instance, the radio morphology of the SNR with 20 Msol progenitor is centre-filled at early stages whereas that for the more massive progenitor is shell-like.

==> Figures/synchrotronemission60Mpaper.py <==
import os
import sys
from numpy import *
import numpy as np
import matplotlib.pyplot as plt	
#import seaborn as sns
from scipy import interpolate

#sns.set(style="whitegrid")
#ax=plt.subplot(111)                                       #needed for legend outside the plot
##______Reading exp.data__________

fig, ax = plt.subplots(1,1,figsize=(10.0,7.0), sharex = False, sharey = False, gridspec_kw={'wspace':0.1,'hspace':0.03})

##_________Reading theoretical spectra________
#x1_PR,y1_PR	= loadtxt('./COSMICRAYS/PR/FSA/NPD00000',usecols=[0,1],unpack=True)
#x10_PR,y10_PR	= loadtxt('./COSMICRAYS/PR/FSA/NPD01520',usecols=[0,1],unpack=True)

x2,y2	= loadtxt('./RADIATIONS/SPE/TOTALSYRFSAEL530.0',usecols=[0,1],unpack=True)

x4,y4	= loadtxt('./RADIATIONS/SPE/SNRSYRFSAEL530.0',usecols=[0,1],unpack=True)



x6,y6	= loadtxt('./RADIATIONS/SPE/TOTALSYRFSAEL9530.0',usecols=[0,1],unpack=True)

x8,y8	= loadtxt('./RADIATIONS/SPE/SNRSYRFSAEL9530.0',usecols=[0,1],unpack=True)




x10,y10	= loadtxt('./RADIATIONS/SPE/TOTALSYRFSAEL28030.0',usecols=[0,1],unpack=True)

x12,y12	= loadtxt('./RADIATIONS/SPE/SNRSYRFSAEL28030.0',usecols=[0,1],unpack=True)

x14,y14	= loadtxt('./RADIATIONS/SPE/TOTALSYRFSAEL165000.0',usecols=[0,1],unpack=True)

x16,y16	= loadtxt('./RADIATIONS/SPE/SNRSYRFSAEL165000.0',usecols=[0,1],unpack=True)


#x13,y13	= loadtxt('./RADIATIONS/SPE/SNRPDRFSAPR11230.0',usecols=[0,1],unpack=True)
#x1,y1	= loadtxt('./60hydro_Bconst/RADIATIONS/SPE/SNRSYRFSAEL46000.0',usecols=[0,1],unpack=True)
#x15,y15	= loadtxt('./RADIATIONS/SPE/SNRPDRFSAPR11230.0',usecols=[0,1],unpack=True)
#x2,y2	= loadtxt('./60hydro_mtran/RADIATIONS/SPE/SNRSYRFSAEL46000.0',usecols=[0,1],unpack=True)




































#x9,y9	= loadtxt('./60hydro_Bconst/RADIATIONS/MAP/SNRICR21756.010.0.prof',usecols=[0,1],unpack=True)
#x10,y10	= loadtxt('./60hydro_mtran/RADIATIONS/MAP/SNRICR21756.010.0.prof',usecols=[0,1],unpack=True)
#x11,y11	= loadtxt('./60hydro_Bconst/RADIATIONS/MAP/SNRICR21756.01000.0.prof',usecols=[0,1],unpack=True)
#x12,y12	= loadtxt('./60hydro_mtran/RADIATIONS/MAP/SNRICR21756.01000.0.prof',usecols=[0,1],unpack=True)
#x13,y13	= loadtxt('./60hydro_Bconst/RADIATIONS/MAP/SNRPDR21756.010.0.prof',usecols=[0,1],unpack=True)
#x14,y14	= loadtxt('./60hydro_mtran/RADIATIONS/MAP/SNRPDR21756.010.0.prof',usecols=[0,1],unpack=True)
#x15,y15	= loadtxt('./60hydro_Bconst/RADIATIONS/MAP/SNRPDR21756.01000.0.prof',usecols=[0,1],unpack=True)
#x16,y16	= loadtxt('./60hydro_mtran/RADIATIONS/MAP/SNRPDR21756.01000.0.prof',usecols=[0,1],unpack=True)

#x17,y17	= loadtxt('./60hydro_Bconst/RADIATIONS/MAP/SNRICR25000.010.0.prof',usecols=[0,1],unpack=True)
#x18,y18	= loadtxt('./60hydro_mtran/RADIATIONS/MAP/SNRICR25000.010.0.prof',usecols=[0,1],unpack=True)
#x19,y19	= loadtxt('./60hydro_Bconst/RADIATIONS/MAP/SNRICR25000.01000.0.prof',usecols=[0,1],unpack=True)
#x20,y20	= loadtxt('./60hydro_mtran/RADIATIONS/MAP/SNRICR25000.01000.0.prof',usecols=[0,1],unpack=True)
#x21,y21	= loadtxt('./60hydro_Bconst/RADIATIONS/MAP/SNRPDR25000.010.0.prof',usecols=[0,1],unpack=True)
#x22,y22	= loadtxt('./60hydro_mtran/RADIATIONS/MAP/SNRPDR25000.010.0.prof',usecols=[0,1],unpack=True)
#x23,y23	= loadtxt('./60hydro_Bconst/RADIATIONS/MAP/SNRPDR25000.01000.0.prof',usecols=[0,1],unpack=True)
#x24,y24	= loadtxt('./60hydro_mtran/RADIATIONS/MAP/SNRPDR25000.01000.0.prof',usecols=[0,1],unpack=True)



#x3,y3	= loadtxt('./COSMICRAYS/PR/FSA/NPD00120',usecols=[0,1],unpack=True)
#x11,y11	= loadtxt('./COSMICRAYS/PR/FSA/NPD04664',usecols=[0,1],unpack=True)
#x22,y22	= loadtxt('./COSMICRAYS/EL/FSA/NPD00080',usecols=[0,1],unpack=True)
#x33,y33	= loadtxt('./COSMICRAYS/EL/FSA/NPD00120',usecols=[0,1],unpack=True)
#x8_PR,y8_PR	= loadtxt('./COSMICRAYS/PR/FSA/NPD09520',usecols=[0,1],unpack=True)
#x9_PR,y9_PR	= loadtxt('./COSMICRAYS/PR/FSA/NPD10000',usecols=[0,1],unpack=True)
#x_pion1,y_pion1	= loadtxt('./ALLSUBDIR/CRSPE0/logs/log_filePR',usecols=[0,5],unpack=True)


#x1_1,y1_1	= loadtxt('./COSMICRAYS/PR/FSA/NPS850.0',usecols=[0,1],unpack=True)
#x2_1,y2_1	= loadtxt('./COSMICRAYS/PR/FSA/NPS1400.0',usecols=[0,1],unpack=True)
#x3_1,y3_1	= loadtxt('./COSMICRAYS/PR/FSA/NPS1776.0',usecols=[0,1],unpack=True)
#x4_1,y4_1	= loadtxt('./COSMICRAYS/PR/FSA/NPS5760.0',usecols=[0,1],unpack=True)
#x5_1,y5_1	= loadtxt('./COSMICRAYS/PR/FSA/NPS8000.0',usecols=[0,1],unpack=True)

#x6_1,y6_1	= loadtxt('./COSMICRAYS/PR/FSA/NPS_2ND1747.0',usecols=[0,1],unpack=True)






















#np.savetxt('WN_1000yrs_Par.dat' , data)

#x_icF,y_icF_CMB	= loadtxt('./RADIATIONS/SPE/SNRICRFSA00320',usecols=[0,1],unpack=True)
#x_synF,y_synF	= loadtxt('./RADIATIONS/SPE/SNRSYRFSA00320',usecols=[0,1],unpack=True)










##______Plotting theoretical spectra______
#plt.plot(log10(x_ic*1.0e9)	,log10(norm*(y_ic+interpolate.interp1d(x_pion,y_pion)(x_ic))*x_ic**2*1e9),'-',lw=2, color='palevioletred', label='$\Gamma$ tot')
#plt.plot(log10(x_synF*1e9) 	,log10(normFS*y_synF*x_synF**2*1e9)	,'--',lw=2,color='cornflowerblue',label='SY FS')
#plt.plot(log10(x_icF*1e9)   	,log10(normFS*y_icF*x_icF**2*1e9)	,'--',lw=2,color='coral', label='IC FS')
#plt.plot(log10(x1_PR*1e9)	,log10(y1_PR*x1_PR**2*1e9),'--',lw=2, color='black', label='0yr')
#plt.plot(log10(x10_PR*1e9)	,log10(y10_PR*x10_PR**2*1e9),'--',lw=2, color='green', label='320')
#plt.plot(log10(x2_PR*1e9)	,log10(y2_PR*x2_PR**2*1e9),'--',lw=2, color='blue', label='1000yr')
#plt.plot(log10(x1*1e-3)	,log10(y1*x1**2*1e-3),'--',lw=2, color='red', label='517yr_incomp130')
#plt.plot(log10(x2*1e-3)	,log10(y2*x2**2*1e-3),'.',lw=2, color='black', label='517yr_incomp')
#plt.plot(log10(x1)	,log10(y1*(2.7)**(0.5)*x1**2),'.',lw=2, color='red', label='500yr_cmb')
#plt.plot(log10(x11_1*0.938)	,-1*z4_1,'--',lw=2, color='red',label="01yr")
#plt.plot(log10(x2)	,log10(y2*(140)**(0.5)*x2**2),'.',lw=2, color='black', label='optical')
#plt.plot(log10(x11_2*0.938)	,-1*z4_2,'--',lw=2, color='black',label="1yr")
#plt.plot(log10(x3)	,log10(y3*10000**(0.5)*x3**2),'.',lw=2, color='blue', label='CIB'
#ax[0].plot(x1*3, y1,'--', color = 'red', lw=2,label = "$\mathbf{ICR\, 10GeV\, B_{const}}$")
#ax[0].plot(x3*3, y3,'--', color = 'black',lw=2, label = "$\mathbf{ICR\, 1TeV}$")

#ax[0].plot(x5*3, y5,'--', color = 'cornflowerblue',lw=2, label = "$\mathbf{PDR\, 10GeV}$")
#ax[0].plot(x7*3, y7,'--', color = 'gold',lw=2,label = "$\mathbf{PDR\, 1TeV}$")

#ax[0].plot(x2*3, y2,'-', color = 'red', lw=2,label = "$\mathbf{B_{tran}}$")
#ax[0].plot(x4*3, y4,'-', color = 'black',lw=2)

#ax[0].plot(x6*3, y6,'-', color = 'cornflowerblue',lw=2)
#ax[0].plot(x8*3, y8,'-', color = 'gold',lw=2)


#ax[0,0].plot(np.log10(x1*1e-3), np.log10(y1*x1**2*1e-3),'-', color = 'blue', lw=2,label = "$\mathbf{PDR\,B_{const}}$")
#ax[0,0].plot(np.log10(x2*1e9), np.log10(y2*x2**2*1e-3*1.60218),'-', color = 'red', lw=2,label = "$\mathbf{SY\,[B_{cons}]}$")
#ax[0,0].plot(np.log10(x3*1e-3), np.log10(y3*x3**2*1e-3),':', color = 'blue', lw=2,label = "$\mathbf{PDR\,B_{tran}}$")
ax.plot(np.log10(x2*1e9), np.log10(y2*x2**2*1e-3*1.60218),'-', color = 'darkslategray', lw=4,label = "$\mathbf{500yr}$")
ax.plot(np.log10(x4*1e9), np.log10(y4*x4**2*1e-3*1.60218),'--', color = 'darkslategray', lw=5)
ax.fill_between(np.log10(x2*1e9), np.log10(y2*x2**2*1e-3*1.60218),np.log10(y4*x4**2*1e-3*1.60218) , color='darkslategray', alpha=.5)

ax.set_xlim((-8.0, 3.3))
ax.set_ylim((-14.7,-10.5))




#ax[0,1].plot(np.log10(x5*1e-3), np.log10(y5*x5**2*1e-3),'-', color = 'blue', lw=2,label = "$\mathbf{PDR\,B_{const}}$")
#ax[0,1].plot(np.log10(x6*1e9), np.log10(y6*x6**2*1e-3*1.60218),'-', color = 'red', lw=2,label = "$\mathbf{ICR\,B_{const}}$")
#ax[0,1].plot(np.log10(x7*1e-3), np.log10(y7*x7**2*1e-3),':', color = 'blue', lw=2,label = "$\mathbf{PDR\,B_{tran}}$")
ax.plot(np.log10(x6*1e9), np.log10(y6*x6**2*1e-3*1.60218),'-', color = 'orange', lw=4,label = "$\mathbf{9500yr}}$")
ax.plot(np.log10(x8*1e9), np.log10(y8*x8**2*1e-3*1.60218),'--', color = 'orange', lw=5)
ax.fill_between(np.log10(x6*1e9), np.log10(y6*x6**2*1e-3*1.60218),np.log10(y8*x8**2*1e-3*1.60218) , color='orange', alpha=.5)





#ax[1,0].plot(np.log10(x9*1e-3), np.log10(y9*x9**2*1e-3),'-', color = 'blue', lw=2,label = "$\mathbf{PDR\,B_{const}}$")
#ax[1,0].plot(np.log10(x10*1e9), np.log10(y10*x10**2*1e-3*1.60218),'-', color = 'red', lw=2,label = "$\mathbf{SYR\,B_{const}}$")
#ax[1,0].plot(np.log10(x11*1e-3), np.log10(y11*x11**2*1e-3),':', color = 'blue', lw=2,label = "$\mathbf{PDR\,B_{tran}}$")
ax.plot(np.log10(x10*1e9), np.log10(y10*x10**2*1e-3*1.60218),'-', color = 'gray', lw=4,label = "$\mathbf{28000yr}$")
ax.plot(np.log10(x12*1e9), np.log10(y12*x12**2*1e-3*1.60218),'--', color = 'gray', lw=5)
ax.fill_between(np.log10(x10*1e9), np.log10(y10*x10**2*1e-3*1.60218),np.log10(y12*x12**2*1e-3*1.60218) , color='gray', alpha=.5)







#ax[1,1].plot(np.log10(x13*1e-3), np.log10(y13*x13**2*1e-3),'-', color = 'blue', lw=2,label = "$\mathbf{PDR\,B_{const}}$")
#ax[1,1].plot(np.log10(x14*1e9), np.log10(y14*x14**2*1e-3*1.60218),'-', color = 'red', lw=2,label = "$\mathbf{SYR\,B_{const}}$")
#ax[1,1].plot(np.log10(x15*1e-3), np.log10(y15*x15**2*1e-3),':', color = 'blue', lw=2,label = "$\mathbf{PDR\,B_{tran0.04}}$")
ax.plot(np.log10(x14*1e9), np.log10(y14*x14**2*1e-3*1.60218),'-', color = 'cornflowerblue', lw=4,label = "$\mathbf{165000yr}$")
ax.plot(np.log10(x16*1e9), np.log10(y16*x16**2*1e-3*1.60218),'--', color = 'cornflowerblue', lw=5)
#ax[1,1].plot(np.log10(x1*1e9), np.log10(y1*x1**2*1e-3*1.60218),'-', color = 'orange', lw=2,label = "$\mathbf{SYR\,B_{const}}$")
#ax[1,1].plot(np.log10(x15*1e-3), np.log10(y15*x15**2*1e-3),':', color = 'blue', lw=2,label = "$\mathbf{PDR\,B_{tran0.04}}$")
#ax[1,1].plot(np.log10(x2*1e9), np.log10(y2*x2**2*1e-3*1.60218),':', color = 'orange', lw=2,label = "$\mathbf{SYR\,B_{tran}}$")
ax.fill_between(np.log10(x14*1e9), np.log10(y14*x14**2*1e-3*1.60218),np.log10(y16*x16**2*1e-3*1.60218) , color='cornflowerblue', alpha=.5)






   
   









#ax[0].set_xlabel("${\mathbf{r/R_{sh}}}$"+"\nT=19800yr", fontsize=17)
ax.set_ylabel("$\mathbf{ log\,(E^{2} \, F)\, [erg\,cm^{-2}\,s^{-1}]}$", fontsize=15)
#ax[1,0].set_ylabel("$\mathbf{ log\,(E^{2} \, F) \, [erg\,cm^{-2}\,s^{-1}]}$", fontsize=15)
#ax[0,0].set_xlabel("${\mathbf{r/R_{sh}}}$", fontsize=17)
#ax[0,1].set_xlabel("${\mathbf{r/R_{sh}}}$", fontsize=17)
ax.set_xlabel("${\mathbf{log\,E\, \, [eV]}}$\n$\mathbf{SNR \,with \,60M_{\odot}\,progenitor}$", fontsize=15)


#plt.xlim((-3.3, 6.8))
#plt.ylim((-20,-7.5))

##___________Details________

box = ax.get_position()                                                                     #defining the coordinates of the complete figure (plot plus legend) 
ax.get_yaxis().set_label_coords(-0.01,0.5)
ax.get_yaxis().set_label_coords(-0.01,0.5)
#plt.ylim((0.0,4))
#plt.xlim((-6,3))
#plt.ylim((-15,-8))
#plt.xlim((-1.6,5.5))

ax.tick_params(
    axis='y',          # changes apply to the x-axis
    which='both', 
    left=False,
    right=True,       # both major and minor ticks are affected
    top=False,      # ticks along the bottom edge are off
    bottom=False, 
    labelleft=False,
    labelright=True,       # ticks along the top edge are off
    labeltop=False,
    labelbottom=False)


legend=ax.legend(loc='upper left', shadow=True, fancybox=True, frameon=True, ncol=2, fontsize=15)  # Put a legend

#legend2=ax[0,0].legend([2524.0], loc='lower right', shadow=True, fancybox=True, frameon=True, ncol=4, fontsize=13)

#frame = legend1.get_frame()

#frame.set_facecolor('white')
#frame.set_edgecolor('black')

legend.get_frame().set_facecolor('C6')


frame = legend.get_frame()
frame.set_facecolor('white')
frame.set_edgecolor('black')

for tick in ax.xaxis.get_major_ticks():
        tick.label.set_fontsize(16)
for tick in ax.yaxis.get_major_ticks():
	tick.label2.set_fontsize(16)


#for tick in ax[2].xaxis.get_major_ticks():
 #       tick.label.set_fontsize(17)
#for tick in ax[2].yaxis.get_major_ticks():
  #      tick.label.set_fontsize(17)


#Thickness of axes
for axis in ['top','bottom','left','right']:
	ax.spines[axis].set_linewidth(2.0)
	ax.spines[axis].set_color('black')
	


	#ax[2].spines[axis].set_linewidth(2.0)
	#ax[2].spines[axis].set_color('black')




ax.grid(False)



#ax[2].grid(True)












plt.tight_layout() 


plt.savefig("synchrotron60Mpaper.png",bbox_inches='tight')
plt.show()


